Perceptive Mixed-Integer Footstep Control for Underactuated Bipedal Walking on Rough Terrain

Traversing rough terrain requires dynamic bipeds to stabilize themselves through foot placement without stepping in unsafe areas. Planning these footsteps online is challenging given non-convexity of the safe terrain, and imperfect perception and state estimation. This paper addresses these challenges with a full-stack perception and control system for achieving underactuated walking on discontinuous terrain. First, we develop model-predictive footstep control (MPFC), a single mixed-integer quadratic program which assumes a convex polygon terrain decomposition to optimize over discrete foothold choice, footstep position, ankle torque, template dynamics, and footstep timing at over 100 Hz. We then propose a novel approach for generating convex polygon terrain decompositions online. Our perception stack decouples safe-terrain classification from fitting planar polygons, generating a temporally consistent terrain segmentation in real time using a single CPU thread. We demonstrate the performance of our perception and control stack through outdoor experiments with the underactuated biped Cassie, achieving state of the art perceptive bipedal walking on discontinuous terrain. Supplemental Video: https://youtu.be/JK16KJXJxi4

==> clean.sh <==
#!/bin/bash
rm main.aux
rm main.bbl
rm main.out
rm main.blg
rm main.log
rm main.pdf
rm main.synctex*
rm -rf svg-inkscape/


==> compress_jpgs.py <==
import os
import io
import argparse
from PIL import Image


def compress_jpgs_in_folder(folder_path, max_size_kb=110, output_folder=None, scale_factor=0.5):
    """
    Compress all JPG files in a folder by scaling and adjusting quality.

    Args:
        folder_path (str): Path to folder containing JPG files
        max_size_kb (int): Maximum file size in KB (default: 110)
        output_folder (str): Output folder path. If None, overwrites originals
        scale_factor (float): Image scaling factor (default: 0.5)

    Returns:
        dict: Results for each file
    """
    max_size_bytes = max_size_kb * 1024
    results = {}

    if output_folder and not os.path.exists(output_folder):
        os.makedirs(output_folder)

    for filename in os.listdir(folder_path):
        if filename.lower().endswith(('.jpg', '.jpeg')):
            file_path = os.path.join(folder_path, filename)

            try:
                with Image.open(file_path) as img:
                    # Convert to RGB and resize
                    if img.mode != 'RGB':
                        img = img.convert('RGB')

                    new_size = (int(img.width * scale_factor), int(img.height * scale_factor))
                    img_resized = img.resize(new_size, Image.Resampling.LANCZOS)

                    # Adjust quality to meet size requirements
                    for quality in range(95, 4, -5):
                        buffer = io.BytesIO()
                        img_resized.save(buffer, format='JPEG', quality=quality, optimize=True)

                        if buffer.getbuffer().nbytes <= max_size_bytes:
                            output_path = os.path.join(output_folder or folder_path, filename)
                            with open(output_path, 'wb') as f:
                                f.write(buffer.getvalue())

                            results[filename] = {
                                'original_kb': os.path.getsize(file_path) / 1024,
                                'compressed_kb': buffer.getbuffer().nbytes / 1024,
                                'quality': quality
                            }
                            break
                    else:
                        # If we couldn't get it small enough, use minimum quality
                        buffer = io.BytesIO()
                        img_resized.save(buffer, format='JPEG', quality=5, optimize=True)
                        output_path = os.path.join(output_folder or folder_path, filename)
                        with open(output_path, 'wb') as f:
                            f.write(buffer.getvalue())

                        results[filename] = {
                            'original_kb': os.path.getsize(file_path) / 1024,
                            'compressed_kb': buffer.getbuffer().nbytes / 1024,
                            'quality': 5,
                            'warning': f'Exceeded {max_size_kb}KB target'
                        }

            except Exception as e:
                results[filename] = {'error': str(e)}

    return results


# Usage
if __name__ == "__main__":
    folder = "./figures/motion_tiles/exposure_compensated"
    results = compress_jpgs_in_folder(folder, max_size_kb=110)

    for filename, result in results.items():
        if 'error' in result:
            print(f"{filename}: Error - {result['error']}")
        else:
            print(
                f"{filename}: {result['original_kb']:.1f}KB -> {result['compressed_kb']:.1f}KB (Q: {result['quality']})")
            if 'warning' in result:
                print(f"  Warning: {result['warning']}")
